Dynamic Load Balancing for PIC code using Eulerian/Lagrangian partitioning

This document presents an analysis of different load balance strategies for a Plasma physics code that models high energy particle beams with PIC method. A comparison of different load balancing algorithms is given: static or dynamic ones. Lagrangian and Eulerian partitioning techniques have been investigated.

==> mvfig.sh <==
mv fig/pic.jpg		     figures/pic.jpg
mv fig/grid.pdf	     figures/grid.pdf
mv fig/rcb2.pdf	     figures/rcb2.pdf
mv fig/rcb3.pdf	     figures/rcb3.pdf
mv fig/graph_colored.pdf    figures/graph_colored.pdf
mv fig/dimEx.pdf	     figures/dimEx.pdf
mv fig/mesh16_struct.png    figures/mesh16_struct.png
mv fig/mesh16_nonStruct.png figures/mesh16_nonStruct.png
mv fig/mesh16_hybrid.png    figures/mesh16_hybrid.png
mv fig/rep10.png	     figures/rep10.png
mv fig/rep12.png	     figures/rep12.png
mv fig/push.pdf             figures/push.pdf            


